Two-loop corrections to false vacuum decay in scalar field theory

We consider radiative corrections to false vacuum decay in a four-dimensional scalar field theory with cubic and quartic potential. Using planar thin wall approximation we were able to get analytical expression for the decay rate up to two loop order. The results obtained employ dimensional regularization and $\overline{MS}$ renormalization scheme.

==> anc/2loop_dimreg_MSbar.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     72575,       2083]
NotebookOptionsPosition[     67886,       1961]
NotebookOutlinePosition[     68224,       1976]
CellTagsIndexPosition[     68181,       1973]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"dZ", "[", "1", "]"}], "=", "0"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.734258818506507*^9, 3.734258833369978*^9}, {
  3.7343449689795923`*^9, 
  3.734344969339196*^9}},ExpressionUUID->"5ecef0b6-54f8-42ea-a4bd-\
09ae4ae074cc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"subs1loop", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}], "\[Rule]", " ", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"2", " ", "ep"}]}]], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "ep"}], " ", "EulerGamma"}]], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "ep"}]], " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "ep"]}], ",", 
    RowBox[{
     RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}], "\[Rule]", " ", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "ep"}]}]], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "ep"}], " ", "EulerGamma"}]], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "ep"}]], " ", "\[Lambda]", " ", 
        SuperscriptBox["\[Mu]", "2"]}], "ep"]}]}]}], "}"}]}]], "Input",Express\
ionUUID->"5a13bca2-61f0-43a1-ae66-0cfa9b04f941"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "ep"}]}]], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "ep"}], " ", "EulerGamma"}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "ep"}]], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "ep"]}], ",", 
   RowBox[{
    RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"2", " ", "ep"}]}]], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "ep"}], " ", "EulerGamma"}]], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "ep"}]], " ", "\[Lambda]", " ", 
       SuperscriptBox["\[Mu]", "2"]}], "ep"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.734345066623088*^9, 3.7343542947689238`*^9, 
  3.734354824239332*^9, 3.7354780402146263`*^9, 3.7354784260413723`*^9, 
  3.735478762845661*^9, 3.735478832698807*^9, 3.735479032443802*^9, 
  3.735479667376094*^9},ExpressionUUID->"331b8598-8cda-423c-b75e-\
9fa0af60d82a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"subs2loop", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]\[Lambda]", "[", "2", "]"}], "\[Rule]", " ", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "10"}], "+", 
          RowBox[{"4", " ", "ep"}]}]], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "ep"}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"2", " ", "ep"}]}]], " ", 
        SuperscriptBox["\[Lambda]", "3"]}], 
       SuperscriptBox["ep", "2"]]}]}], ",", 
    RowBox[{
     RowBox[{"\[Delta]\[Mu]2", "[", "2", "]"}], "\[Rule]", " ", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "10"}], "+", 
         RowBox[{"4", " ", "ep"}]}]], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "ep"}], ")"}], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"2", " ", "ep"}]}]], " ", 
       SuperscriptBox["\[Lambda]", "2"], " ", 
       SuperscriptBox["\[Mu]", "2"]}], 
      SuperscriptBox["ep", "2"]]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.734345010467883*^9, 
  3.734345048699856*^9}},ExpressionUUID->"a020def0-4df1-46fc-9631-\
0688eb2799d5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]\[Lambda]", "[", "2", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "10"}], "+", 
         RowBox[{"4", " ", "ep"}]}]], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "ep"}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"2", " ", "ep"}]}]], " ", 
       SuperscriptBox["\[Lambda]", "3"]}], 
      SuperscriptBox["ep", "2"]]}]}], ",", 
   RowBox[{
    RowBox[{"\[Delta]\[Mu]2", "[", "2", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "10"}], "+", 
        RowBox[{"4", " ", "ep"}]}]], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "ep"}], ")"}], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"2", " ", "ep"}]}]], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      SuperscriptBox["\[Mu]", "2"]}], 
     SuperscriptBox["ep", "2"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.734345069451009*^9, 3.7343542972304773`*^9, 
  3.7343548242494173`*^9, 3.735478040249845*^9, 3.735478426083939*^9, 
  3.7354787628849583`*^9, 3.735478832753018*^9, 3.735479032450107*^9, 
  3.735479667382159*^9},ExpressionUUID->"8dd294fa-778a-40e5-9ad8-\
8773d6c908e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"subswave2loop", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Delta]Z", "[", "2", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "11"}], "+", 
         RowBox[{"4", " ", "ep"}]}]], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"2", " ", "ep"}]}]], " ", 
       SuperscriptBox["\[Lambda]", "2"]}], 
      RowBox[{"3", " ", "ep"}]]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.734354796218215*^9, 
  3.734354803421008*^9}},ExpressionUUID->"f5032a55-405e-438d-bb2e-\
3648f921a0a4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Delta]Z", "[", "2", "]"}], "\[Rule]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"4", " ", "ep"}]}]], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"2", " ", "ep"}]}]], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], 
     RowBox[{"3", " ", "ep"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.7343542974722958`*^9, 3.734354824273218*^9, 
  3.735478040255196*^9, 3.735478426090046*^9, 3.735478762891162*^9, 
  3.735478832759004*^9, 3.7354790324878807`*^9, 
  3.735479667417338*^9},ExpressionUUID->"fe1cda17-b4b2-4ae4-add1-\
86396c4c8d44"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ia12", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"430080", " ", 
     SuperscriptBox["ep", "2"]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"2", " ", "ep"}]}]], " ", "S", " ", 
   SuperscriptBox["\[Gamma]", 
    RowBox[{
     RowBox[{"-", "4"}], " ", "ep"}]], " ", 
   SuperscriptBox["\[Lambda]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "8190"}], "+", 
     RowBox[{"ep", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "20160"}], "-", 
        RowBox[{"1215", " ", "ep", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"14", " ", 
         SqrtBox["3"], " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"58", "+", 
           RowBox[{"ep", " ", 
            RowBox[{"(", 
             RowBox[{"132", "-", 
              RowBox[{"29", " ", 
               RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"84", " ", "\[ImaginaryI]", " ", "ep", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"450", " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"29", " ", 
            SqrtBox["3"], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], "-", 
           RowBox[{"29", " ", 
            SqrtBox["3"], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}]}]}], "]"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Input",ExpressionUUID->"edb0f406-72ce-402b-\
9b3c-4443d1fee1fe"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"2", " ", "ep"}]}]], " ", "S", " ", 
   SuperscriptBox["\[Gamma]", 
    RowBox[{
     RowBox[{"-", "4"}], " ", "ep"}]], " ", 
   SuperscriptBox["\[Lambda]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "8190"}], "+", 
     RowBox[{"ep", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "20160"}], "-", 
        RowBox[{"1215", " ", "ep", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"14", " ", 
         SqrtBox["3"], " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"58", "+", 
           RowBox[{"ep", " ", 
            RowBox[{"(", 
             RowBox[{"132", "-", 
              RowBox[{"29", " ", 
               RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"84", " ", "\[ImaginaryI]", " ", "ep", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"450", " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"29", " ", 
            SqrtBox["3"], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], "-", 
           RowBox[{"29", " ", 
            SqrtBox["3"], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}]}]}], "]"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}], 
  RowBox[{"430080", " ", 
   SuperscriptBox["ep", "2"]}]]], "Output",
 CellChangeTimes->{
  3.734259123543029*^9, {3.7342591904559727`*^9, 3.73425919715114*^9}, 
   3.734345075309066*^9, 3.7343543068251123`*^9, 3.734354824305367*^9, 
   3.735478040292255*^9, 3.7354784261336393`*^9, 3.735478762936144*^9, 
   3.7354788328018217`*^9, 3.735479032535742*^9, 
   3.7354796674540997`*^9},ExpressionUUID->"d7e6697e-6ad9-4252-971c-\
9122088ab17a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ib11", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"at", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "ep"}], " ", "EulerGamma"}]], " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"3", "/", "2"}]], "  ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "ep"}]], " ", 
      RowBox[{"(", 
       RowBox[{"45", "+", 
        RowBox[{"7", " ", 
         SqrtBox["3"], " ", "ep", " ", "\[Pi]"}]}], ")"}], " ", "S", " ", 
      SuperscriptBox["\[Gamma]", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        RowBox[{"2", " ", "ep"}]}]]}], 
     RowBox[{"1920", " ", 
      SqrtBox["3"], " ", "ep"}]]}], "/.", 
   RowBox[{"{", 
    RowBox[{"at", "->", 
     FractionBox["2", 
      SuperscriptBox["S", "2"]]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.734879671395811*^9, 3.7348797104838533`*^9}, {
  3.734879826166985*^9, 
  3.734879842965425*^9}},ExpressionUUID->"b77546f6-8e6e-49a2-a352-\
a57307256fb2"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "ep"}], " ", "EulerGamma"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "ep"}]], " ", 
    RowBox[{"(", 
     RowBox[{"45", "+", 
      RowBox[{"7", " ", 
       SqrtBox["3"], " ", "ep", " ", "\[Pi]"}]}], ")"}], " ", 
    SuperscriptBox["\[Gamma]", 
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      RowBox[{"2", " ", "ep"}]}]], " ", 
    SuperscriptBox["\[Lambda]", 
     RowBox[{"3", "/", "2"}]]}], 
   RowBox[{"960", " ", 
    SqrtBox["3"], " ", "ep", " ", "S"}]]}]], "Output",
 CellChangeTimes->{
  3.734259123549321*^9, {3.7342591904610233`*^9, 3.734259197156035*^9}, 
   3.734345076416246*^9, 3.734354308679452*^9, 3.73435482431285*^9, {
   3.73487970528904*^9, 3.734879712448942*^9}, 3.734879845802088*^9, 
   3.735478040297442*^9, 3.735478426138974*^9, 3.735478762941987*^9, 
   3.735478832807291*^9, 3.735479032542618*^9, 
   3.735479667459529*^9},ExpressionUUID->"3650e100-9814-4f66-adb1-\
a62dee07d7d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ib12", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"3840", " ", "ep"}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "ep"}], " ", "EulerGamma"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "ep"}]], " ", 
   SuperscriptBox["\[Gamma]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "ep"}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"36", " ", "S", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"60", "+", 
        RowBox[{"ep", " ", 
         RowBox[{"(", 
          RowBox[{"80", "+", 
           RowBox[{"120", " ", "ep"}], "+", 
           RowBox[{"5", " ", "ep", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{
            SqrtBox["3"], " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"ep", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 RowBox[{"Log", "[", "9", "]"}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"12", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"], " ", "ep", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], "+", 
           RowBox[{"12", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"], " ", "ep", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}]}]}], "]"}]}]}], ")"}]}]}], ")"}], 
      " ", 
      RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "+", 
     RowBox[{"5", " ", "S", " ", "\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{"180", "+", 
        RowBox[{"ep", " ", 
         RowBox[{"(", 
          RowBox[{"288", "+", 
           RowBox[{"504", " ", "ep"}], "+", 
           RowBox[{"15", " ", "ep", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"10", " ", 
            SqrtBox["3"], " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"ep", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 RowBox[{"Log", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"60", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"], " ", "ep", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], "+", 
           RowBox[{"60", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"], " ", "ep", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}]}]}], "]"}]}]}], ")"}]}]}], ")"}], 
      " ", 
      RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.734258749480646*^9, 
  3.734258751919384*^9}},ExpressionUUID->"e668aab8-5edf-451b-a643-\
a9e218b97815"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"3840", " ", "ep"}]], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "ep"}], " ", "EulerGamma"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "ep"}]], " ", 
   SuperscriptBox["\[Gamma]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "ep"}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"36", " ", "S", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"60", "+", 
        RowBox[{"ep", " ", 
         RowBox[{"(", 
          RowBox[{"80", "+", 
           RowBox[{"120", " ", "ep"}], "+", 
           RowBox[{"5", " ", "ep", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{
            SqrtBox["3"], " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"ep", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 RowBox[{"Log", "[", "9", "]"}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"12", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"], " ", "ep", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], "+", 
           RowBox[{"12", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"], " ", "ep", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}]}]}], "]"}]}]}], ")"}]}]}], ")"}], 
      " ", 
      RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "+", 
     RowBox[{"5", " ", "S", " ", "\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{"180", "+", 
        RowBox[{"ep", " ", 
         RowBox[{"(", 
          RowBox[{"288", "+", 
           RowBox[{"504", " ", "ep"}], "+", 
           RowBox[{"15", " ", "ep", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"10", " ", 
            SqrtBox["3"], " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"ep", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 RowBox[{"Log", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"60", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"], " ", "ep", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], "+", 
           RowBox[{"60", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"], " ", "ep", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}]}]}], "]"}]}]}], ")"}]}]}], ")"}], 
      " ", 
      RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.734259123597711*^9, {3.734259190499784*^9, 3.734259197193097*^9}, 
   3.73434507731588*^9, 3.734354309646935*^9, 3.734354824338155*^9, 
   3.7354780403383837`*^9, 3.7354784261934767`*^9, 3.7354787629849787`*^9, 
   3.735478832850772*^9, 3.735479032595499*^9, 
   3.73547966749839*^9},ExpressionUUID->"a22278dc-3acc-45a2-a734-\
0ec1d58d778b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ib13", "=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"S", " ", "\[Lambda]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"3456", " ", 
         SuperscriptBox["\[Gamma]", "6"], " ", 
         SuperscriptBox[
          RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}], "2"]}], 
        SuperscriptBox["\[Lambda]", "3"]], "+", 
       FractionBox[
        RowBox[{"2592", " ", 
         SuperscriptBox["\[Gamma]", "4"], " ", 
         RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}], " ", 
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], 
        SuperscriptBox["\[Lambda]", "2"]], "+", 
       FractionBox[
        RowBox[{"324", " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}], "2"]}], "\[Lambda]"]}], 
      ")"}]}], 
    RowBox[{"864", " ", 
     SuperscriptBox["\[Gamma]", "6"]}]]}]}]], "Input",
 CellChangeTimes->{{3.7342587985524063`*^9, 
  3.734258801037477*^9}},ExpressionUUID->"8dc05e69-24ae-4683-af4e-\
cd4577812f32"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"S", " ", "\[Lambda]", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3456", " ", 
        SuperscriptBox["\[Gamma]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}], "2"]}], 
       SuperscriptBox["\[Lambda]", "3"]], "+", 
      FractionBox[
       RowBox[{"2592", " ", 
        SuperscriptBox["\[Gamma]", "4"], " ", 
        RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}], " ", 
        RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], 
       SuperscriptBox["\[Lambda]", "2"]], "+", 
      FractionBox[
       RowBox[{"324", " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}], "2"]}], "\[Lambda]"]}], 
     ")"}]}], 
   RowBox[{"864", " ", 
    SuperscriptBox["\[Gamma]", "6"]}]]}]], "Output",
 CellChangeTimes->{
  3.734259123603457*^9, {3.734259190507307*^9, 3.7342591971996737`*^9}, 
   3.734345078257801*^9, 3.734354310716107*^9, 3.734354824364381*^9, 
   3.7354780403431463`*^9, 3.735478426199527*^9, 3.735478762992526*^9, 
   3.735478832858584*^9, 3.735479032601131*^9, 
   3.7354796675053167`*^9},ExpressionUUID->"09db72a4-0e72-4fa6-9213-\
13dd05454857"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ib14", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"at", " ", "S", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "\[Gamma]", " ", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["\[Gamma]", "2"], "\[Lambda]"]], " ", 
        RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SqrtBox["\[Lambda]"], " ", 
        RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}]}], ")"}]}], 
    RowBox[{"8", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["\[Gamma]", "5"]}]], "/.", 
   RowBox[{"{", 
    RowBox[{"at", "->", 
     FractionBox["2", 
      SuperscriptBox["S", "2"]]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.734879778689636*^9, 3.734879789025769*^9}, 
   3.7348798397951736`*^9, 3.735477990178207*^9, 
   3.735478410249401*^9},ExpressionUUID->"f8ee4be6-571c-4431-8a8e-\
358db486b70f"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"4", " ", "\[Gamma]", " ", 
    SqrtBox[
     FractionBox[
      SuperscriptBox["\[Gamma]", "2"], "\[Lambda]"]], " ", 
    RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "+", 
   RowBox[{"3", " ", 
    SqrtBox["\[Lambda]"], " ", 
    RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}]}], 
  RowBox[{"4", " ", 
   SqrtBox["3"], " ", "S", " ", 
   SuperscriptBox["\[Gamma]", "5"]}]]], "Output",
 CellChangeTimes->{
  3.734259123641222*^9, {3.7342591905426826`*^9, 3.734259197233342*^9}, 
   3.7343450792733994`*^9, 3.734354311591014*^9, 3.734354824388776*^9, 
   3.734879791004141*^9, 3.734879848283866*^9, 3.735478040379085*^9, 
   3.735478426239196*^9, 3.735478763032551*^9, 3.7354788328957443`*^9, 
   3.735479032639453*^9, 
   3.7354796675482883`*^9},ExpressionUUID->"758b712d-69a4-4a1c-9748-\
35637c170121"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Assuming", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", ">", "0"}], " ", "&&", " ", 
       RowBox[{"\[Lambda]", ">", "0"}]}], ",", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Ib11", "+", "Ib14"}], ")"}], "/.", "subs1loop"}], "/.", 
           
           RowBox[{"{", 
            RowBox[{"\[Mu]", "\[Rule]", " ", 
             RowBox[{
              RowBox[{"Sqrt", "[", "2", "]"}], "\[Gamma]"}]}], "}"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], "]"}]}],
      "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7348798023594713`*^9, 3.73487980961379*^9}, {
  3.735477995731368*^9, 3.7354780375281973`*^9}, {3.7354781040464773`*^9, 
  3.735478131318334*^9}, {3.735478194467671*^9, 3.735478198691065*^9}, {
  3.7354784490132*^9, 3.735478468085458*^9}, {3.7354796611561193`*^9, 
  3.735479661700718*^9}},
 EmphasizeSyntaxErrors->
  True,ExpressionUUID->"bded6bd9-c5fe-4f7c-8ca9-d34cd5c81c83"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.734258413540187*^9},ExpressionUUID->"4f9e02b5-9d60-46e2-8a17-\
63abf1b98a8c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ic11", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "32"]}], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"2", " ", "ep"}]}]], " ", "S", " ", 
   SuperscriptBox["\[Gamma]", 
    RowBox[{
     RowBox[{"-", "4"}], " ", "ep"}]], " ", 
   SuperscriptBox["\[Lambda]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "8"]}], "-", 
     FractionBox["3", 
      RowBox[{"16", " ", 
       SuperscriptBox["ep", "2"]}]], "-", 
     FractionBox["3", 
      RowBox[{"8", " ", "ep"}]], "+", 
     FractionBox[
      RowBox[{
       SqrtBox["3"], " ", "\[Pi]"}], "40"], "-", 
     FractionBox["\[Pi]", 
      RowBox[{"16", " ", 
       SqrtBox["3"], " ", "ep"}]], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SqrtBox["3"], " ", "\[Pi]"}], 
      RowBox[{"80", " ", "ep"}]], "-", 
     FractionBox[
      RowBox[{"29", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "1120"], "-", 
     RowBox[{
      FractionBox["3", "160"], " ", 
      SqrtBox["3"], " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "3", "]"}]}], "+", 
     FractionBox[
      RowBox[{"\[Pi]", " ", 
       RowBox[{"Log", "[", "9", "]"}]}], 
      RowBox[{"64", " ", 
       SqrtBox["3"]}]], "+", 
     RowBox[{
      FractionBox["1", "20"], " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "20"], " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}]}]}], "]"}]}]}], ")"}]}]}]], "Input",Expres\
sionUUID->"4adcbda7-2d2e-4a90-b830-74b7a22bce9e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "32"]}], " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{
    RowBox[{"-", "4"}], "+", 
    RowBox[{"2", " ", "ep"}]}]], " ", "S", " ", 
  SuperscriptBox["\[Gamma]", 
   RowBox[{
    RowBox[{"-", "4"}], " ", "ep"}]], " ", 
  SuperscriptBox["\[Lambda]", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "8"]}], "-", 
    FractionBox["3", 
     RowBox[{"16", " ", 
      SuperscriptBox["ep", "2"]}]], "-", 
    FractionBox["3", 
     RowBox[{"8", " ", "ep"}]], "+", 
    FractionBox[
     RowBox[{
      SqrtBox["3"], " ", "\[Pi]"}], "40"], "-", 
    FractionBox["\[Pi]", 
     RowBox[{"16", " ", 
      SqrtBox["3"], " ", "ep"}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SqrtBox["3"], " ", "\[Pi]"}], 
     RowBox[{"80", " ", "ep"}]], "-", 
    FractionBox[
     RowBox[{"29", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "1120"], "-", 
    RowBox[{
     FractionBox["3", "160"], " ", 
     SqrtBox["3"], " ", "\[Pi]", " ", 
     RowBox[{"Log", "[", "3", "]"}]}], "+", 
    FractionBox[
     RowBox[{"\[Pi]", " ", 
      RowBox[{"Log", "[", "9", "]"}]}], 
     RowBox[{"64", " ", 
      SqrtBox["3"]}]], "+", 
    RowBox[{
     FractionBox["1", "20"], " ", "\[ImaginaryI]", " ", 
     SqrtBox["3"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "20"], " ", "\[ImaginaryI]", " ", 
     SqrtBox["3"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}]}]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.734259123695613*^9, {3.7342591905892878`*^9, 3.734259197275216*^9}, 
   3.734345081128648*^9, 3.734354313535469*^9, 3.734354824420259*^9, 
   3.735478051540373*^9, 3.7354784278679543`*^9, 3.735478763119646*^9, 
   3.735478832981963*^9, 3.735479032897852*^9, 
   3.7354796676423397`*^9},ExpressionUUID->"b619b67b-0d8d-4f49-87f5-\
bac39a4a0842"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ic12", "=", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "ep"}], " ", "EulerGamma"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "ep"}]], " ", "S", " ", 
   SuperscriptBox["\[Gamma]", 
    RowBox[{
     RowBox[{"-", "2"}], "-", 
     RowBox[{"2", " ", "ep"}]}]], " ", "\[Lambda]", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"9", " ", 
          SuperscriptBox["\[Gamma]", "2"], " ", 
          RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], 
         RowBox[{"2", " ", "\[Lambda]"}]]}], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "4"]}], "ep"], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "360"}], " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", 
        RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "+", 
       RowBox[{"18", " ", 
        SqrtBox["3"], " ", "\[Pi]", " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", 
        RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "-", 
       RowBox[{"90", " ", "\[Lambda]", " ", 
        RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "+", 
       RowBox[{"5", " ", 
        SqrtBox["3"], " ", "\[Pi]", " ", "\[Lambda]", " ", 
        RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}]}], 
      RowBox[{"60", " ", "\[Lambda]"}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"240", " ", "\[Lambda]"}]], "ep", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2160"}], " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "+", 
        RowBox[{"144", " ", 
         SqrtBox["3"], " ", "\[Pi]", " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "-", 
        RowBox[{"90", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "-", 
        RowBox[{"18", " ", 
         SqrtBox["3"], " ", "\[Pi]", " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"Log", "[", "9", "]"}], " ", 
         RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "+", 
        RowBox[{"216", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            FractionBox["1", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}]}]}], "]"}], " ", 
         RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "-", 
        RowBox[{"216", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            FractionBox["1", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}]}]}], "]"}], " ", 
         RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "-", 
        RowBox[{"720", " ", "\[Lambda]", " ", 
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "+", 
        RowBox[{"40", " ", 
         SqrtBox["3"], " ", "\[Pi]", " ", "\[Lambda]", " ", 
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Lambda]", " ", 
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "-", 
        RowBox[{"5", " ", 
         SqrtBox["3"], " ", "\[Pi]", " ", "\[Lambda]", " ", 
         RowBox[{"Log", "[", "9", "]"}], " ", 
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "+", 
        RowBox[{"60", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"], " ", "\[Lambda]", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            FractionBox["1", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}]}]}], "]"}], " ", 
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "-", 
        RowBox[{"60", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"], " ", "\[Lambda]", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            FractionBox["1", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}]}]}], "]"}], " ", 
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.734258868526018*^9, 
  3.734258871127378*^9}},ExpressionUUID->"e856b991-4b92-4f1f-9c5d-\
d02c551c31d6"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "ep"}], " ", "EulerGamma"}]], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{
    RowBox[{"-", "2"}], "+", "ep"}]], " ", "S", " ", 
  SuperscriptBox["\[Gamma]", 
   RowBox[{
    RowBox[{"-", "2"}], "-", 
    RowBox[{"2", " ", "ep"}]}]], " ", "\[Lambda]", " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"9", " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], 
        RowBox[{"2", " ", "\[Lambda]"}]]}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "4"]}], "ep"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "360"}], " ", 
       SuperscriptBox["\[Gamma]", "2"], " ", 
       RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "+", 
      RowBox[{"18", " ", 
       SqrtBox["3"], " ", "\[Pi]", " ", 
       SuperscriptBox["\[Gamma]", "2"], " ", 
       RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "-", 
      RowBox[{"90", " ", "\[Lambda]", " ", 
       RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "+", 
      RowBox[{"5", " ", 
       SqrtBox["3"], " ", "\[Pi]", " ", "\[Lambda]", " ", 
       RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}]}], 
     RowBox[{"60", " ", "\[Lambda]"}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"240", " ", "\[Lambda]"}]], 
     RowBox[{"ep", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2160"}], " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "+", 
        RowBox[{"144", " ", 
         SqrtBox["3"], " ", "\[Pi]", " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "-", 
        RowBox[{"90", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "-", 
        RowBox[{"18", " ", 
         SqrtBox["3"], " ", "\[Pi]", " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"Log", "[", "9", "]"}], " ", 
         RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "+", 
        RowBox[{"216", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            FractionBox["1", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}]}]}], "]"}], " ", 
         RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "-", 
        RowBox[{"216", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            FractionBox["1", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}]}]}], "]"}], " ", 
         RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "-", 
        RowBox[{"720", " ", "\[Lambda]", " ", 
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "+", 
        RowBox[{"40", " ", 
         SqrtBox["3"], " ", "\[Pi]", " ", "\[Lambda]", " ", 
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Lambda]", " ", 
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "-", 
        RowBox[{"5", " ", 
         SqrtBox["3"], " ", "\[Pi]", " ", "\[Lambda]", " ", 
         RowBox[{"Log", "[", "9", "]"}], " ", 
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "+", 
        RowBox[{"60", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"], " ", "\[Lambda]", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            FractionBox["1", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}]}]}], "]"}], " ", 
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "-", 
        RowBox[{"60", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"], " ", "\[Lambda]", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            FractionBox["1", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}]}]}], "]"}], " ", 
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}]}], ")"}]}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.734259123738964*^9, {3.7342591906264*^9, 3.734259197310195*^9}, 
   3.734345082252165*^9, 3.734354314385771*^9, 3.7343548244469833`*^9, 
   3.735478051578813*^9, 3.735478427915223*^9, 3.735478763186594*^9, 
   3.7354788330192003`*^9, 3.735479032934629*^9, 
   3.735479667682352*^9},ExpressionUUID->"ab021e2c-84ee-4d5d-928f-\
13f8649c83d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Isun", "=", 
  RowBox[{
   FractionBox[
    SuperscriptBox["\[Lambda]", "2"], "8"], " ", "S", "  ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"2", " ", "ep"}]}]], "  ", 
   SuperscriptBox["\[Gamma]", 
    RowBox[{
     RowBox[{"-", "4"}], " ", "ep"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["9", "64"], 
      FractionBox["1", 
       SuperscriptBox["ep", "2"]]}], "+", 
     RowBox[{
      RowBox[{"sun", "[", 
       RowBox[{"-", "1"}], "]"}], " ", 
      FractionBox["1", "ep"]}], "+", 
     RowBox[{"sun", "[", "0", "]"}]}], ")"}]}]}]], "Input",ExpressionUUID->\
"2f076e13-07e5-4ab0-a5fc-4fc7b41607fc"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{
    RowBox[{"-", "4"}], "+", 
    RowBox[{"2", " ", "ep"}]}]], " ", "S", " ", 
  SuperscriptBox["\[Gamma]", 
   RowBox[{
    RowBox[{"-", "4"}], " ", "ep"}]], " ", 
  SuperscriptBox["\[Lambda]", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["9", 
     RowBox[{"64", " ", 
      SuperscriptBox["ep", "2"]}]], "+", 
    FractionBox[
     RowBox[{"sun", "[", 
      RowBox[{"-", "1"}], "]"}], "ep"], "+", 
    RowBox[{"sun", "[", "0", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.734259123748066*^9, {3.73425919063588*^9, 3.7342591973193083`*^9}, 
   3.7343450832275467`*^9, 3.73435431541848*^9, 3.734354824462509*^9, 
   3.735478051587681*^9, 3.735478427920813*^9, 3.735478763196354*^9, 
   3.7354788330290728`*^9, 3.735479032946348*^9, 
   3.7354796676869917`*^9},ExpressionUUID->"0f474b85-7a13-4fd2-ba28-\
f2fa6c919b02"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"subssunset", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"sun", "[", 
     RowBox[{"-", "1"}], "]"}], "\[Rule]", " ", 
    RowBox[{
     FractionBox["197", "384"], "-", 
     FractionBox[
      RowBox[{"3", 
       RowBox[{"Sqrt", "[", "3", "]"}], "Pi"}], "160"]}]}], "}"}]}]], "Input",\

 CellChangeTimes->{{3.734258486349699*^9, 3.7342584878811398`*^9}, {
  3.735478559775297*^9, 3.735478562109879*^9}, {3.735478735203988*^9, 
  3.73547875766115*^9}},ExpressionUUID->"13d5d198-5544-4eef-a728-\
7b6b2ae94df2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"sun", "[", 
    RowBox[{"-", "1"}], "]"}], "\[Rule]", 
   RowBox[{
    FractionBox["197", "384"], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SqrtBox["3"], " ", "\[Pi]"}], "160"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7342591237881413`*^9, {3.734259190671432*^9, 3.7342591973534*^9}, 
   3.7343450887743187`*^9, 3.73435436411344*^9, 3.73435482448407*^9, 
   3.735478051628159*^9, 3.735478427962658*^9, 3.7354787632348747`*^9, 
   3.735478833064715*^9, 3.7354790329816837`*^9, 
   3.7354796677258167`*^9},ExpressionUUID->"7edd382a-555d-409c-aa88-\
c9d773ba21b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m", "=", 
  RowBox[{
   RowBox[{"Sqrt", "[", "2", "]"}], "*", "\[Gamma]"}]}]], "Input",ExpressionUU\
ID->"d140052a-6283-40c5-88dd-2f2484041c39"],

Cell[BoxData[
 RowBox[{
  SqrtBox["2"], " ", "\[Gamma]"}]], "Output",
 CellChangeTimes->{3.734199144285102*^9, 3.734199187077198*^9, 
  3.7341994735001297`*^9, 3.734199604014928*^9, 3.734344543057013*^9, 
  3.734345200589377*^9, 3.734354368470256*^9, 3.734354824525323*^9, 
  3.7354780516797323`*^9, 3.735478428012929*^9, 3.7354787632839003`*^9, 
  3.735478833114065*^9, 3.735479033028708*^9, 
  3.7354796677766323`*^9},ExpressionUUID->"7e445e78-ff1a-4c1e-b830-\
33e77389b4b2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"v2", "=", 
  RowBox[{"6", "*", 
   FractionBox[
    SuperscriptBox["m", "2"], "\[Lambda]"]}]}]], "Input",ExpressionUUID->\
"da741144-496b-4f2a-b34e-7fcb7393fd9a"],

Cell[BoxData[
 FractionBox[
  RowBox[{"12", " ", 
   SuperscriptBox["\[Gamma]", "2"]}], "\[Lambda]"]], "Output",
 CellChangeTimes->{3.7341991442898407`*^9, 3.73419918709575*^9, 
  3.734199473505438*^9, 3.734199604019713*^9, 3.7343445430639343`*^9, 
  3.734345201431435*^9, 3.734354369835929*^9, 3.734354824548765*^9, 
  3.735478051720257*^9, 3.735478428053082*^9, 3.735478763320438*^9, 
  3.73547883315007*^9, 3.735479033064048*^9, 
  3.735479667815889*^9},ExpressionUUID->"9711c6f1-e909-411a-a93a-\
dac7d29f9fae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ex1", "=", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "Ia12", "+", "Ib11", "+", "Ib12", "+", "Ib13", "+", "Ib14", "+", 
           "Ic11", "+", "Ic12", "+", "Isun"}], ")"}], "/.", "subs1loop"}], "/.", 
        RowBox[{"{", 
         RowBox[{"\[Mu]", "\[Rule]", " ", "m"}], "}"}]}], "/.", 
       "subssunset"}], ",", 
      RowBox[{"{", 
       RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Log", "[", "9", "]"}], "\[Rule]", " ", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", "3", "]"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{
  3.7342589958426523`*^9, {3.7342591862307253`*^9, 3.734259194628701*^9}, {
   3.734345147509272*^9, 3.734345149400145*^9}, {3.734345206152615*^9, 
   3.7343452139807863`*^9}, {3.734345253756578*^9, 3.734345254015057*^9}, {
   3.735478828225028*^9, 
   3.735478829442883*^9}},ExpressionUUID->"93a5f696-dbde-4cc7-b175-\
f3d593b78482"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", "S", " ", 
     SuperscriptBox["\[Lambda]", "2"]}], 
    RowBox[{"128", " ", 
     SuperscriptBox["ep", "2"], " ", 
     SuperscriptBox["\[Pi]", "4"]}]]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "96"}], " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]", " ", 
     SuperscriptBox["\[Lambda]", 
      RowBox[{"3", "/", "2"}]]}], "+", 
    RowBox[{"53", " ", 
     SuperscriptBox["S", "2"], " ", 
     SuperscriptBox["\[Gamma]", "4"], " ", 
     SuperscriptBox["\[Lambda]", "2"]}], "+", 
    RowBox[{"144", " ", "EulerGamma", " ", 
     SuperscriptBox["S", "2"], " ", 
     SuperscriptBox["\[Gamma]", "4"], " ", 
     SuperscriptBox["\[Lambda]", "2"]}], "+", 
    RowBox[{"96", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SqrtBox[
      FractionBox[
       SuperscriptBox["\[Gamma]", "2"], "\[Lambda]"]], " ", 
     SuperscriptBox["\[Lambda]", "2"]}], "-", 
    RowBox[{"288", " ", 
     SuperscriptBox["S", "2"], " ", 
     SuperscriptBox["\[Gamma]", "4"], " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{"144", " ", 
     SuperscriptBox["S", "2"], " ", 
     SuperscriptBox["\[Gamma]", "4"], " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", 
     RowBox[{"Log", "[", "\[Pi]", "]"}]}]}], 
   RowBox[{"3072", " ", "ep", " ", 
    SuperscriptBox["\[Pi]", "4"], " ", "S", " ", 
    SuperscriptBox["\[Gamma]", "4"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"215040", " ", 
     SuperscriptBox["\[Pi]", "4"], " ", "S", " ", 
     SuperscriptBox["\[Gamma]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6720", " ", 
      SqrtBox["3"], " ", "EulerGamma", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"3", "/", "2"}]]}], "-", 
     RowBox[{"1568", " ", 
      SuperscriptBox["\[Pi]", "3"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"3", "/", "2"}]]}], "-", 
     RowBox[{"20160", " ", 
      SuperscriptBox["S", "2"], " ", 
      SuperscriptBox["\[Gamma]", "4"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "-", 
     RowBox[{"7420", " ", "EulerGamma", " ", 
      SuperscriptBox["S", "2"], " ", 
      SuperscriptBox["\[Gamma]", "4"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "-", 
     RowBox[{"10080", " ", 
      SuperscriptBox["EulerGamma", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      SuperscriptBox["\[Gamma]", "4"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "+", 
     RowBox[{"1176", " ", 
      SqrtBox["3"], " ", "\[Pi]", " ", 
      SuperscriptBox["S", "2"], " ", 
      SuperscriptBox["\[Gamma]", "4"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "-", 
     RowBox[{"591", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["S", "2"], " ", 
      SuperscriptBox["\[Gamma]", "4"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "-", 
     RowBox[{"6720", " ", 
      SqrtBox["3"], " ", "EulerGamma", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SqrtBox[
       FractionBox[
        SuperscriptBox["\[Gamma]", "2"], "\[Lambda]"]], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "-", 
     RowBox[{"6720", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "-", 
     RowBox[{"5040", " ", 
      SuperscriptBox["S", "2"], " ", 
      SuperscriptBox["\[Gamma]", "4"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "+", 
     RowBox[{"40320", " ", "EulerGamma", " ", 
      SuperscriptBox["S", "2"], " ", 
      SuperscriptBox["\[Gamma]", "4"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "+", 
     RowBox[{"420", " ", 
      SqrtBox["3"], " ", "\[Pi]", " ", 
      SuperscriptBox["S", "2"], " ", 
      SuperscriptBox["\[Gamma]", "4"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "+", 
     RowBox[{"13440", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SqrtBox[
       FractionBox[
        SuperscriptBox["\[Gamma]", "2"], "\[Lambda]"]], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "-", 
     RowBox[{"36540", " ", 
      SuperscriptBox["S", "2"], " ", 
      SuperscriptBox["\[Gamma]", "4"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
     RowBox[{"252", " ", 
      SqrtBox["3"], " ", "\[Pi]", " ", 
      SuperscriptBox["S", "2"], " ", 
      SuperscriptBox["\[Gamma]", "4"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", "3", "]"}]}], "-", 
     RowBox[{"6720", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Log", "[", "\[Pi]", "]"}]}], "+", 
     RowBox[{"7420", " ", 
      SuperscriptBox["S", "2"], " ", 
      SuperscriptBox["\[Gamma]", "4"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", "\[Pi]", "]"}]}], "+", 
     RowBox[{"20160", " ", "EulerGamma", " ", 
      SuperscriptBox["S", "2"], " ", 
      SuperscriptBox["\[Gamma]", "4"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", "\[Pi]", "]"}]}], "+", 
     RowBox[{"6720", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SqrtBox[
       FractionBox[
        SuperscriptBox["\[Gamma]", "2"], "\[Lambda]"]], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", "\[Pi]", "]"}]}], "-", 
     RowBox[{"40320", " ", 
      SuperscriptBox["S", "2"], " ", 
      SuperscriptBox["\[Gamma]", "4"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"Log", "[", "\[Pi]", "]"}]}], "-", 
     RowBox[{"10080", " ", 
      SuperscriptBox["S", "2"], " ", 
      SuperscriptBox["\[Gamma]", "4"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "\[Pi]", "]"}], "2"]}], "+", 
     RowBox[{"6720", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Log", "[", "\[Gamma]", "]"}]}], "-", 
     RowBox[{"19880", " ", 
      SuperscriptBox["S", "2"], " ", 
      SuperscriptBox["\[Gamma]", "4"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", "\[Gamma]", "]"}]}], "+", 
     RowBox[{"420", " ", 
      SqrtBox["3"], " ", "\[Pi]", " ", 
      SuperscriptBox["S", "2"], " ", 
      SuperscriptBox["\[Gamma]", "4"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", "\[Gamma]", "]"}]}], "+", 
     RowBox[{"7560", " ", 
      SuperscriptBox["S", "2"], " ", 
      SuperscriptBox["\[Gamma]", "4"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"Log", "[", "\[Gamma]", "]"}]}], "+", 
     RowBox[{"3780", " ", 
      SuperscriptBox["S", "2"], " ", 
      SuperscriptBox["\[Gamma]", "4"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "\[Gamma]", "]"}], "2"]}], "+", 
     RowBox[{"1512", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["S", "2"], " ", 
      SuperscriptBox["\[Gamma]", "4"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], "-", 
     RowBox[{"1512", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["S", "2"], " ", 
      SuperscriptBox["\[Gamma]", "4"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{"26880", " ", 
      SuperscriptBox["S", "2"], " ", 
      SuperscriptBox["\[Gamma]", "4"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"sun", "[", "0", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.734259124113346*^9, {3.734259190730935*^9, 3.734259197415574*^9}, {
   3.734345139735433*^9, 3.734345152312736*^9}, 3.734345215511505*^9, 
   3.734345254670979*^9, 3.734354372372208*^9, 3.734354825359831*^9, 
   3.735478052601123*^9, 3.735478428739841*^9, 3.7354787633692417`*^9, 
   3.7354788332260513`*^9, 3.7354790337458467`*^9, 
   3.7354796685248823`*^9},ExpressionUUID->"18206597-3d2c-48cb-ad37-\
321f5e14aa74"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Scontr", "=", 
  RowBox[{"Simplify", "[", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"1", "-", 
           SuperscriptBox["x", "2"]}]], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"\[Delta]\[Mu]2", "[", "2", "]"}], "*", 
            SuperscriptBox["v", "2"], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "2"], "-", "1"}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", "!"}]], " ", 
            RowBox[{"\[Delta]\[Lambda]", "[", "2", "]"}], "*", 
            SuperscriptBox["v", "4"], "*", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "4"], "-", "1"}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"\[Delta]Z", "[", "2", "]"}], 
            SuperscriptBox["\[Gamma]", "2"], " ", 
            SuperscriptBox["v", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["x", "2"]}], ")"}], "2"]}]}], ")"}], "*", "S", 
         "*", 
         FractionBox["\[Lambda]", 
          RowBox[{"4", "*", 
           SuperscriptBox["\[Gamma]", "4"]}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["v", "2"], "\[Rule]", " ", "v2"}], ",", 
        RowBox[{
         SuperscriptBox["v", "4"], "\[Rule]", " ", 
         SuperscriptBox["v2", "2"]}], ",", 
        RowBox[{
         SuperscriptBox["v", "6"], "\[Rule]", " ", 
         SuperscriptBox["v2", "3"]}]}], "}"}]}], "/.", "subs2loop"}], "/.", 
    "subswave2loop"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7343453679593067`*^9, 3.734345398264598*^9}, {
   3.734354386012834*^9, 3.734354389070628*^9}, 
   3.7354788094191847`*^9},ExpressionUUID->"e1fcfd91-ef0f-4840-97af-\
562990f77c78"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["4", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"2", " ", "ep"}]}]], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"2", " ", "ep"}]}]], " ", "S", " ", 
   SuperscriptBox["\[Lambda]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "108"}], "+", 
        RowBox[{"71", " ", "ep"}]}], ")"}], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "-", 
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "ep"}], ")"}], " ", 
      SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], 
  RowBox[{"3", " ", 
   SuperscriptBox["ep", "2"], " ", 
   SuperscriptBox["\[Gamma]", "2"]}]]], "Output",
 CellChangeTimes->{
  3.734345399261518*^9, {3.734354374531582*^9, 3.73435439029156*^9}, 
   3.734354825615686*^9, 3.7354780527343073`*^9, 3.735478428829567*^9, 
   3.735478763410199*^9, 3.735478833282927*^9, 3.735479033897958*^9, 
   3.735479668660941*^9},ExpressionUUID->"cc201a6e-af4d-4186-9f4a-\
5b257336a41b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I2", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"ex1", "-", "Scontr"}], ",", 
           RowBox[{"{", 
            RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"\[Mu]", "\[Rule]", " ", "m"}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "[", "4", "]"}], "\[Rule]", " ", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SqrtBox[
          FractionBox[
           SuperscriptBox["\[Gamma]", "2"], "\[Lambda]"]], " ", 
         SuperscriptBox["\[Lambda]", "2"]}], " ", "\[Rule]", 
        RowBox[{"\[Gamma]", " ", 
         SuperscriptBox["\[Lambda]", 
          RowBox[{"3", "/", "2"}]]}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", "ep", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.73434545047928*^9, 3.734345595265092*^9}, {
  3.7354789324866123`*^9, 3.735478964644476*^9}, {3.735479055557702*^9, 
  3.73547905599583*^9}, {3.735480321631897*^9, 
  3.735480321823761*^9}},ExpressionUUID->"e62fe734-a533-48c7-95ce-\
9a6b8b603104"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["\[Lambda]", 
      RowBox[{"3", "/", "2"}]]}], 
    RowBox[{"960", " ", "\[Pi]", " ", "S", " ", 
     SuperscriptBox["\[Gamma]", "3"]}]]}], "-", 
  FractionBox[
   RowBox[{"3", " ", "S", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], 
   RowBox[{"32", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{"7", " ", 
    SqrtBox["3"], " ", "S", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], 
   RowBox[{"1280", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "-", 
  FractionBox[
   RowBox[{"197", " ", "S", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], 
   RowBox[{"71680", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SqrtBox["3"], " ", 
    SuperscriptBox["\[Lambda]", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"Log", "[", "2", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", "S", " ", 
    SuperscriptBox["\[Gamma]", "3"]}]], "-", 
  FractionBox[
   RowBox[{"71", " ", "S", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"Log", "[", "2", "]"}]}], 
   RowBox[{"768", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SqrtBox["3"], " ", "S", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"Log", "[", "2", "]"}]}], 
   RowBox[{"512", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "+", 
  FractionBox[
   RowBox[{"9", " ", "S", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "2", "]"}], "2"]}], 
   RowBox[{"512", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SqrtBox["3"], " ", "S", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"Log", "[", "3", "]"}]}], 
   RowBox[{"2560", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SqrtBox["3"], " ", 
    SuperscriptBox["\[Lambda]", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"Log", "[", "\[Gamma]", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", "S", " ", 
    SuperscriptBox["\[Gamma]", "3"]}]], "-", 
  FractionBox[
   RowBox[{"71", " ", "S", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"Log", "[", "\[Gamma]", "]"}]}], 
   RowBox[{"768", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SqrtBox["3"], " ", "S", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"Log", "[", "\[Gamma]", "]"}]}], 
   RowBox[{"512", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "+", 
  FractionBox[
   RowBox[{"9", " ", "S", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"Log", "[", "2", "]"}], " ", 
    RowBox[{"Log", "[", "\[Gamma]", "]"}]}], 
   RowBox[{"256", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{"9", " ", "S", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "\[Gamma]", "]"}], "2"]}], 
   RowBox[{"512", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{"9", " ", "\[ImaginaryI]", " ", 
    SqrtBox["3"], " ", "S", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], 
   RowBox[{"1280", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{"9", " ", "\[ImaginaryI]", " ", 
    SqrtBox["3"], " ", "S", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], 
   RowBox[{"1280", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{"S", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"sun", "[", "0", "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "4"]}]]}]], "Output",
 CellChangeTimes->{
  3.734345454677231*^9, {3.7343454903218813`*^9, 3.73434556466473*^9}, 
   3.734345596196587*^9, 3.734354395702359*^9, 3.734354825673077*^9, 
   3.7354780528166018`*^9, 3.735478428945951*^9, 3.7354787634488993`*^9, 
   3.735478833349454*^9, 3.735478967489197*^9, {3.735479033972999*^9, 
   3.735479059228651*^9}, 
   3.7354796687104473`*^9},ExpressionUUID->"462ae4d5-a3a3-49ed-a98c-\
154994e2b0ce"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.734880757144269*^9, 
  3.73488076762346*^9}},ExpressionUUID->"d0e28cf9-3436-4363-bf71-\
d455a5a8cc96"]
},
WindowSize->{1301, 716},
WindowMargins->{{Automatic, 134}, {Automatic, 107}},
FrontEndVersion->"11.1 for Linux x86 (64-bit) (March 13, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 291, 7, 32, "Input", "ExpressionUUID" -> \
"5ecef0b6-54f8-42ea-a4bd-09ae4ae074cc"],
Cell[CellGroupData[{
Cell[874, 31, 1218, 35, 59, "Input", "ExpressionUUID" -> \
"5a13bca2-61f0-43a1-ae66-0cfa9b04f941"],
Cell[2095, 68, 1379, 38, 59, "Output", "ExpressionUUID" -> \
"331b8598-8cda-423c-b75e-9fa0af60d82a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3511, 111, 1676, 49, 113, "Input", "ExpressionUUID" -> \
"a020def0-4df1-46fc-9631-0688eb2799d5"],
Cell[5190, 162, 1756, 50, 60, "Output", "ExpressionUUID" -> \
"8dd294fa-778a-40e5-9ad8-8773d6c908e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6983, 217, 784, 23, 59, "Input", "ExpressionUUID" -> \
"f5032a55-405e-438d-bb2e-3648f921a0a4"],
Cell[7770, 242, 872, 24, 59, "Output", "ExpressionUUID" -> \
"fe1cda17-b4b2-4ae4-add1-86396c4c8d44"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8679, 271, 2087, 60, 173, "Input", "ExpressionUUID" -> \
"edb0f406-72ce-402b-9b3c-4443d1fee1fe"],
Cell[10769, 333, 2366, 65, 97, "Output", "ExpressionUUID" -> \
"d7e6697e-6ad9-4252-971c-9122088ab17a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13172, 403, 1031, 31, 68, "Input", "ExpressionUUID" -> \
"b77546f6-8e6e-49a2-a352-a57307256fb2"],
Cell[14206, 436, 1082, 29, 68, "Output", "ExpressionUUID" -> \
"3650e100-9814-4f66-adb1-a62dee07d7d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15325, 470, 3802, 103, 277, "Input", "ExpressionUUID" -> \
"e668aab8-5edf-451b-a643-a9e218b97815"],
Cell[19130, 575, 4028, 107, 218, "Output", "ExpressionUUID" -> \
"a22278dc-3acc-45a2-a734-0ec1d58d778b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23195, 687, 1067, 29, 70, "Input", "ExpressionUUID" -> \
"8dc05e69-24ae-4683-af4e-cd4577812f32"],
Cell[24265, 718, 1258, 32, 70, "Output", "ExpressionUUID" -> \
"09db72a4-0e72-4fa6-9213-13dd05454857"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25560, 755, 882, 25, 92, "Input", "ExpressionUUID" -> \
"f8ee4be6-571c-4431-8a8e-358db486b70f"],
Cell[26445, 782, 854, 21, 83, "Output", "ExpressionUUID" -> \
"758b712d-69a4-4a1c-9748-35637c170121"]
}, Open  ]],
Cell[27314, 806, 1284, 33, 57, "Input", "ExpressionUUID" -> \
"bded6bd9-c5fe-4f7c-8ca9-d34cd5c81c83"],
Cell[28601, 841, 128, 3, 32, "Input", "ExpressionUUID" -> \
"4f9e02b5-9d60-46e2-8a17-63abf1b98a8c"],
Cell[CellGroupData[{
Cell[28754, 848, 2181, 69, 158, "Input", "ExpressionUUID" -> \
"4adcbda7-2d2e-4a90-b830-74b7a22bce9e"],
Cell[30938, 919, 2401, 74, 153, "Output", "ExpressionUUID" -> \
"b619b67b-0d8d-4f49-87f5-bac39a4a0842"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33376, 998, 4976, 126, 322, "Input", "ExpressionUUID" -> \
"e856b991-4b92-4f1f-9c5d-d02c551c31d6"],
Cell[38355, 1126, 5161, 130, 281, "Output", "ExpressionUUID" -> \
"ab021e2c-84ee-4d5d-928f-13f8649c83d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43553, 1261, 819, 26, 60, "Input", "ExpressionUUID" -> \
"2f076e13-07e5-4ab0-a5fc-4fc7b41607fc"],
Cell[44375, 1289, 1044, 29, 57, "Output", "ExpressionUUID" -> \
"0f474b85-7a13-4fd2-ba28-f2fa6c919b02"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45456, 1323, 536, 15, 52, "Input", "ExpressionUUID" -> \
"13d5d198-5544-4eef-a728-7b6b2ae94df2"],
Cell[45995, 1340, 630, 16, 56, "Output", "ExpressionUUID" -> \
"7edd382a-555d-409c-aa88-c9d773ba21b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46662, 1361, 168, 4, 32, "Input", "ExpressionUUID" -> \
"d140052a-6283-40c5-88dd-2f2484041c39"],
Cell[46833, 1367, 477, 9, 35, "Output", "ExpressionUUID" -> \
"7e445e78-ff1a-4c1e-b830-33e77389b4b2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47347, 1381, 186, 5, 56, "Input", "ExpressionUUID" -> \
"da741144-496b-4f2a-b34e-7fcb7393fd9a"],
Cell[47536, 1388, 514, 10, 56, "Output", "ExpressionUUID" -> \
"9711c6f1-e909-411a-a93a-dac7d29f9fae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48087, 1403, 1102, 29, 56, "Input", "ExpressionUUID" -> \
"93a5f696-dbde-4cc7-b175-f3d593b78482"],
Cell[49192, 1434, 9179, 236, 578, "Output", "ExpressionUUID" -> \
"18206597-3d2c-48cb-ad37-321f5e14aa74"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58408, 1675, 2148, 59, 139, "Input", "ExpressionUUID" -> \
"e1fcfd91-ef0f-4840-97af-562990f77c78"],
Cell[60559, 1736, 1225, 36, 61, "Output", "ExpressionUUID" -> \
"cc201a6e-af4d-4186-9f4a-5b257336a41b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61821, 1777, 1331, 36, 74, "Input", "ExpressionUUID" -> \
"e62fe734-a533-48c7-95ce-9a6b8b603104"],
Cell[63155, 1815, 4561, 138, 177, "Output", "ExpressionUUID" -> \
"462ae4d5-a3a3-49ed-a98c-154994e2b0ce"]
}, Open  ]],
Cell[67731, 1956, 151, 3, 32, "Input", "ExpressionUUID" -> \
"d0e28cf9-3436-4363-bf71-d455a5a8cc96"]
}
]
*)


